A systematic search for conformal field theories in very small spaces

Groundstates of 1+1d conformal field theories (CFTs) satisfy a local entropic condition called the vector fixed point equation. This condition is surprisingly well satisfied by groundstates of quantum critical lattice models even at small system sizes. We perform a search in the space of states of very small systems (four qubits and four qutrits) and examine the states that satisfy this condition. By reconstructing a local Hamiltonian from each state, we are able to identify many of these solutions with known CFTs; others are gapped fixed points, or involve large relevant perturbations, and others are CFTs we have not yet identified. These ideas are also useful for identifying continuous quantum phase transitions in a given family of Hamiltonians, and for identifying the nature of the critical theory in small systems.

==> flow-chart/md-to-pdf.sh <==
#!/usr/bin/env bash
# Convert all .mmd files in the current directory to .pdf using mermaid-cli (mmdc)

# Exit immediately if a command exits with a non-zero status
set -e

# Loop over all .mmd files
for f in *.mmd; do
  [ -f "$f" ] || continue
  echo "Converting $f to flow-chart-${f%.mmd}.pdf"
  mmdc -i "$f" -o "../figs/flow-chart-${f%.mmd}.pdf" -f -t "neutral"
done

# Loop over all .md files
for f in *.md; do
  [ -f "$f" ] || continue
  echo "Converting $f to flow-chart-${f%.md}.pdf"
  mmdc -i "$f" -o "../figs/flow-chart-${f%.md}.pdf" -f -t "neutral"
done

echo "✅ All .mmd and .md files converted to PDF."


==> unpack_states.jl <==
#unpack_states.jl


function get_ti_basis_L(d,L,orbits)
    # This gives all the TI state basis states 
    psi0 = zeros(ntuple(i -> d, L))
    n = length(orbits)
    out = []
    for i = 1:n
        indices, m = orbits[i]
        psi = copy(psi0)
        #println("i = ",i)
        for index in indices 
            psi[index...] = 1/sqrt(m)
            #println("index = ",index)
        end
        push!(out,psi)
    end
    return out
end

function get_psi_xs(xs,basis)
    nx = length(xs)
    if nx != length(basis)
        error("The number of xs and basis states do not match")
    end
    return sum(xs[i] * basis[i] for i in 1:nx)
end

function get_ti_orbits_L(d, L)
    
    index_set = Set(Iterators.product(fill(1:d, L)...))
    orbits = []
    
    while !isempty(index_set)

        t0 = first(index_set)
        arr = [t0]
        delete!(index_set, t0)
        t_new = t0
        
        while true

            t_new = (t_new[2:end]..., t_new[1])
            
            if t_new == t0
                break
            end
            
            if t_new in index_set
                push!(arr, t_new)
                delete!(index_set, t_new)
            else
                break
            end
        end
        
        push!(orbits, [arr,length(arr)])
    end
    return orbits
end


function setup_ti(d,L = 4;use_old = true)
    if L == 4 && use_old
        if d == 2 
            println("Using old version ti orbits and basis")
            return TI_ORBITS2, TI_BASIS2 
        elseif d == 3
            println("Using old version ti orbits and basis")
            return TI_ORBITS3, TI_BASIS3 
        else
            orbits = get_ti_orbits_L(d,L)
            basis = get_ti_basis_L(d,L,orbits)
        end
    else 
        orbits = get_ti_orbits_L(d,L)
        basis = get_ti_basis_L(d,L,orbits)
    end
    return orbits, basis 
end 


function print_state(xs, orbits; err = 1e-16)
    for i = 1:length(xs)
        if abs(xs[i]) > err 
            println(xs[i],", ", orbits[i][1])
        end
    end
end

## here is a simple hack for d=2,3 and L=4.
TI_ORBITS2 = [[[(1, 1, 1, 1)], 1], [[(2, 2, 2, 2)], 1], [[(1, 1, 1, 2), (1, 1, 2, 1), (1, 2, 1, 1), (2, 1, 1, 1)], 4], [[(2, 2, 2, 1), (2, 2, 1, 2), (2, 1, 2, 2), (1, 2, 2, 2)], 4], [[(1, 1, 2, 2), (1, 2, 2, 1), (2, 2, 1, 1), (2, 1, 1, 2)], 4], [[(1, 2, 1, 2), (2, 1, 2, 1)], 2]];
TI_ORBITS3 = [[[(1, 1, 1, 1)], 1], [[(2, 2, 2, 2)], 1], [[(3, 3, 3, 3)], 1], [[(1, 1, 1, 2), (1, 1, 2, 1), (1, 2, 1, 1), (2, 1, 1, 1)], 4], [[(1, 1, 1, 3), (1, 1, 3, 1), (1, 3, 1, 1), (3, 1, 1, 1)], 4], [[(2, 2, 2, 1), (2, 2, 1, 2), (2, 1, 2, 2), (1, 2, 2, 2)], 4], [[(2, 2, 2, 3), (2, 2, 3, 2), (2, 3, 2, 2), (3, 2, 2, 2)], 4], [[(3, 3, 3, 1), (3, 3, 1, 3), (3, 1, 3, 3), (1, 3, 3, 3)], 4], [[(3, 3, 3, 2), (3, 3, 2, 3), (3, 2, 3, 3), (2, 3, 3, 3)], 4], [[(1, 1, 2, 2), (1, 2, 2, 1), (2, 2, 1, 1), (2, 1, 1, 2)], 4], [[(1, 1, 3, 3), (1, 3, 3, 1), (3, 3, 1, 1), (3, 1, 1, 3)], 4], [[(2, 2, 3, 3), (2, 3, 3, 2), (3, 3, 2, 2), (3, 2, 2, 3)], 4], [[(1, 2, 1, 2), (2, 1, 2, 1)], 2], [[(1, 3, 1, 3), (3, 1, 3, 1)], 2], [[(2, 3, 2, 3), (3, 2, 3, 2)], 2], [[(1, 1, 2, 3), (1, 2, 3, 1), (2, 3, 1, 1), (3, 1, 1, 2)], 4], [[(1, 1, 3, 2), (1, 3, 2, 1), (3, 2, 1, 1), (2, 1, 1, 3)], 4], [[(2, 2, 1, 3), (2, 1, 3, 2), (1, 3, 2, 2), (3, 2, 2, 1)], 4], [[(2, 2, 3, 1), (2, 3, 1, 2), (3, 1, 2, 2), (1, 2, 2, 3)], 4], [[(3, 3, 1, 2), (3, 1, 2, 3), (1, 2, 3, 3), (2, 3, 3, 1)], 4], [[(3, 3, 2, 1), (3, 2, 1, 3), (2, 1, 3, 3), (1, 3, 3, 2)], 4], [[(1, 2, 1, 3), (2, 1, 3, 1), (1, 3, 1, 2), (3, 1, 2, 1)], 4], [[(2, 1, 2, 3), (1, 2, 3, 2), (2, 3, 2, 1), (3, 2, 1, 2)], 4], [[(3, 1, 3, 2), (1, 3, 2, 3), (3, 2, 3, 1), (2, 3, 1, 3)], 4]];

TI_BASIS2 = get_ti_basis_L(2,4,TI_ORBITS2);
TI_BASIS3 = get_ti_basis_L(3,4,TI_ORBITS3);


### sample usage
d = 2
L = 4
orbits, basis = setup_ti(d,L)

### XX state
xs = [0,0,0,0,-1/sqrt(2),1/sqrt(2)]
psi = get_psi_xs(xs, basis) 

print_state(xs, orbits)
